Testing Goodness of Fit of Conditional Density Models with Kernels

We propose two nonparametric statistical tests of goodness of fit for conditional distributions: given a conditional probability density function $p(y|x)$ and a joint sample, decide whether the sample is drawn from $p(y|x)r_x(x)$ for some density $r_x$. Our tests, formulated with a Stein operator, can be applied to any differentiable conditional density model, and require no knowledge of the normalizing constant. We show that 1) our tests are consistent against any fixed alternative conditional model; 2) the statistics can be estimated easily, requiring no density estimation as an intermediate step; and 3) our second test offers an interpretable test result providing insight on where the conditional model does not fit well in the domain of the covariate. We demonstrate the interpretability of our test on a task of modeling the distribution of New York City's taxi drop-off location given a pick-up point. To our knowledge, our work is the first to propose such conditional goodness-of-fit tests that simultaneously have all these desirable properties.

==> img/shrinkpdf.sh <==
#!/bin/sh

# http://www.alfredklomp.com/programming/shrinkpdf
# Licensed under the 3-clause BSD license:
#
# Copyright (c) 2014-2019, Alfred Klomp
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 1. Redistributions of source code must retain the above copyright notice,
#    this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the above copyright notice,
#    this list of conditions and the following disclaimer in the documentation
#    and/or other materials provided with the distribution.
# 3. Neither the name of the copyright holder nor the names of its contributors
#    may be used to endorse or promote products derived from this software
#    without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.


shrink ()
{
	gs					\
	  -q -dNOPAUSE -dBATCH -dSAFER		\
	  -sDEVICE=pdfwrite			\
	  -dCompatibilityLevel=1.3		\
	  -dPDFSETTINGS=/screen			\
	  -dEmbedAllFonts=true			\
	  -dSubsetFonts=true			\
	  -dAutoRotatePages=/None		\
	  -dColorImageDownsampleType=/Bicubic	\
	  -dColorImageResolution=$3		\
	  -dGrayImageDownsampleType=/Bicubic	\
	  -dGrayImageResolution=$3		\
	  -dMonoImageDownsampleType=/Subsample	\
	  -dMonoImageResolution=$3		\
	  -sOutputFile="$2"			\
	  "$1"
}

check_smaller ()
{
	# If $1 and $2 are regular files, we can compare file sizes to
	# see if we succeeded in shrinking. If not, we copy $1 over $2:
	if [ ! -f "$1" -o ! -f "$2" ]; then
		return 0;
	fi
	ISIZE="$(echo $(wc -c "$1") | cut -f1 -d\ )"
	OSIZE="$(echo $(wc -c "$2") | cut -f1 -d\ )"
	if [ "$ISIZE" -lt "$OSIZE" ]; then
		echo "Input smaller than output, doing straight copy" >&2
		cp "$1" "$2"
	fi
}

usage ()
{
	echo "Reduces PDF filesize by lossy recompressing with Ghostscript."
	echo "Not guaranteed to succeed, but usually works."
	echo "  Usage: $1 infile [outfile] [resolution_in_dpi]"
}

IFILE="$1"

# Need an input file:
if [ -z "$IFILE" ]; then
	usage "$0"
	exit 1
fi

# Output filename defaults to "-" (stdout) unless given:
if [ ! -z "$2" ]; then
	OFILE="$2"
else
	OFILE="-"
fi

# Output resolution defaults to 72 unless given:
if [ ! -z "$3" ]; then
	res="$3"
else
	res="72"
fi

shrink "$IFILE" "$OFILE" "$res" || exit $?

check_smaller "$IFILE" "$OFILE"

